Canadian Crime Rates in the Penalty Box

Over the 1962 to 2016 period, the Canadian violent crime rate has remained strongly correlated with National Hockey League (NHL) penalties. The Canadian property crime rate was similarly correlated with stolen base attempts in the Major League Baseball (MLB). Of course, correlation does not imply causation or prove association. It is simply presented here as an observation. Curious readers might be tempted to conduct additional research and ask questions in order to enhance the conversation, transition away from a state of confusion, clarify the situation, prevent false attribution, and possibly solve a problem that economists call identification.

==> CrimeSportsTrendsARXIV.R <==
#### LOAD DATA

## Crime Data

## Police-reported crime rate per 100,000 population, Canada, 1962 to 2017
## NOTES: Data from the aggregate Uniform Crime Reporting Survey permits historical comparisons back to 1962.
## New definitions of crime categories were introduced in 2009 and are only available in the new format back to 1998.
## SOURCE: Statistics Canada, Canadian Centre for Justice Statistics, Uniform Crime Reporting Survey.
## https://www150.statcan.gc.ca/n1/pub/85-002-x/2018001/article/54974-eng.htm

CrimeRateData <- read.csv("StatsCanMegaTrends_CanadaCrimeRate.csv", fileEncoding="UTF-8-BOM")

## Homicides and attempted murders, Canada, 1962 to 2017.
## NOTES: Excludes 329 victims killed in the Air India incident in 1985.
## SOURCE: Data on homicide are available back to 1961 through the Homicide Survey.
## Data on attempted murder are available back to 1962 through the Uniform Crime Reporting Survey.
## https://www150.statcan.gc.ca/n1/pub/11-630-x/11-630-x2015001-eng.htm
## https://www150.statcan.gc.ca/n1/pub/85-002-x/2018001/article/54974-eng.htm

HomicideRateData <- read.csv("StatsCanMegaTrends_CanadaHomicideRate.csv", fileEncoding="UTF-8-BOM")
HomicideRateData$TotalHomicideRate <- HomicideRateData$HomicideRate + HomicideRateData$AttemptedMurderRate  ## Following https://doi.org/10.1186/s40163-017-0076-y. Total Homicides = Attempted + Actual/Completed Homicides
CrimeRateData <- merge(CrimeRateData, HomicideRateData, by="Year")


## Replicate roughly Fig. 3 in https://doi.org/10.1186/s40163-017-0076-y.
dev.new(width=7, height=4)
par(mar=c(5,5,2,5))
plot(I(CrimeRateData$TotalHomicideRate / CrimeRateData$TotalHomicideRate[CrimeRateData$Year==1965] * 100) ~ CrimeRateData$Year, type="o", xlab="", ylab="Homicide vs. Property Crime Rate\n(1965 = 100)", col="black", lwd=3, axes=FALSE)
lines(x=CrimeRateData$Year, y=(CrimeRateData$PropertyCrimeRate / CrimeRateData$PropertyCrimeRate[CrimeRateData$Year==1965] * 100), type="l", col="darkgrey", lwd=3)
axis(side=1, at=seq(from=1960,to=2020,by=5), labels=seq(from=1960,to=2020,by=5), las=2)
axis(side=2, at=seq(from=0,to=300,by=50))

cor(CrimeRateData$TotalHomicideRate, CrimeRateData$PropertyCrimeRate, method="pearson")  ## Pearson Correlation Coefficient r = 0.9086405
cor(CrimeRateData$TotalHomicideRate, CrimeRateData$PropertyCrimeRate, method="kendall")  ## Kendall's Tau


## Total Penalties from NHL.com.
## http://www.nhl.com/stats/team?report=penalties&reportType=season&seasonFrom=19601961&seasonTo=20172018&gameType=2&filter=gamesPlayed,gte,1&sort=seasonId,teamFullName
## GP: Games Played
## W: Wins
## L: Losses
## T: Ties
## OT: Overtime Losses
## P: Points
## PIMPerGP: Penalty Minutes Per Game
## Pen: Penalties
## Minor: Penalties Minor
## Major: Penalties Major
## Misc: Penalties Misconduct
## GMisc: Penalties Game Misconduct
## Match: Penalties Match
## Bench: Bench Penalties
## PIM: Penalty Minutes

NHLcomData <- as.vector(read.table("NHLcomData.txt", fileEncoding="UTF-8-BOM", header=FALSE, skip=0, colClasses=c("character")))
NHLcomData2 <- as.data.frame(matrix(data=NHLcomData$V1, ncol=18, byrow=TRUE))
colnames(NHLcomData2) <- c("RecordNo","Team","Season","GP","W","L","T","OT","P","PIMPerGP","Pen","Minor","Major","Misc","GMisc","Match","Bench","PIM")
NHLcomData2$Year <- as.numeric(substr(NHLcomData2$Season,start=1,stop=4))
NHLcomData2$GP <- as.numeric(levels(NHLcomData2$GP))[NHLcomData2$GP]
NHLcomData2$W <- as.numeric(levels(NHLcomData2$W))[NHLcomData2$W]
NHLcomData2$L <- as.numeric(levels(NHLcomData2$L))[NHLcomData2$L]
NHLcomData2$T <- as.numeric(levels(NHLcomData2$T))[NHLcomData2$T]
NHLcomData2$OT <- as.numeric(levels(NHLcomData2$OT))[NHLcomData2$OT]
NHLcomData2$P <- as.numeric(levels(NHLcomData2$P))[NHLcomData2$P]
NHLcomData2$PIMPerGP <- as.numeric(levels(NHLcomData2$PIMPerGP))[NHLcomData2$PIMPerGP]  ## Meaningless but recalculated for CrimeNHL table.
NHLcomData2$Pen <- as.numeric(levels(NHLcomData2$Pen))[NHLcomData2$Pen]
NHLcomData2$Minor <- as.numeric(levels(NHLcomData2$Minor))[NHLcomData2$Minor]
NHLcomData2$Major <- as.numeric(levels(NHLcomData2$Major))[NHLcomData2$Major]
NHLcomData2$Misc <- as.numeric(levels(NHLcomData2$Misc))[NHLcomData2$Misc]
NHLcomData2$GMisc <- as.numeric(levels(NHLcomData2$GMisc))[NHLcomData2$GMisc]
NHLcomData2$Match <- as.numeric(levels(NHLcomData2$Match))[NHLcomData2$Match]
NHLcomData2$Bench <- as.numeric(levels(NHLcomData2$Bench))[NHLcomData2$Bench]
NHLcomData2$PIM <- as.numeric(levels(NHLcomData2$PIM))[NHLcomData2$PIM]

## Adjust for lost games due to 1994-95 and 2012-13 lockouts.
NHLcomData2[which(NHLcomData2$Year==1994),"Pen"] <- NHLcomData2[which(NHLcomData2$Year==1994),"Pen"] * 83 / 48  ## NHL Lockout 1994 shortened the regular season to 48 games per team. 1992 and 1993 had 84 games per team. 1995 and 1996 had 82 games per team.
NHLcomData2[which(NHLcomData2$Year==1994),"PIM"] <- NHLcomData2[which(NHLcomData2$Year==1994),"PIM"] * 83 / 48
NHLcomData2[which(NHLcomData2$Year==2012),"Pen"] <- NHLcomData2[which(NHLcomData2$Year==2012),"Pen"] * 82 / 48  ## NHL Lockout 2012 shortened the regular season to 48 games per team. Otherwise, would have had 82 games per team.
NHLcomData2[which(NHLcomData2$Year==2012),"PIM"] <- NHLcomData2[which(NHLcomData2$Year==2012),"PIM"] * 82 / 48
NHLData <- aggregate(NHLcomData2[,5:18], by=list(Year=NHLcomData2$Year), FUN=sum)

NHLData2004 <- (NHLData[NHLData$Year==2003,] + NHLData[NHLData$Year==2005,]) / 2  ## NHL Lockout in 2004 led to cancelled season. Interpolate using 2003 and 2005 data.
NHLData <- rbind(NHLData, NHLData2004)
summary(NHLData)

CrimeNHL <- merge(CrimeRateData, NHLData, by="Year")
summary(CrimeNHL)


## MLB Totals from Baseball-References.com
## https://www.baseball-reference.com/leagues/

## Year -- A Star indicates an all-star that season.
## G -- Games Played or Pitched
## NoBat -- Number of Batters
## BatAge -- Batters' average age (Weighted by AB + Games Played)
## RPerG -- Runs Scored Per Game
## PA -- Plate Appearances (When available, actual plate appearances from play-by-play game accounts. Otherwise estimated using AB + BB + HBP + SF + SH, which excludes catcher interferences.
## AB -- At Bats
## R -- Runs Scored/Allowed
## H -- Hits/Hits Allowed
## 2B -- Doubles Hit/Allowed
## 3B -- Triples Hit/Allowed
## HR -- Home Runs Hit/Allowed
## RBI -- Runs Batted In
## SB -- Stolen Bases
## CS -- Caught Stealing
## BB -- Bases on Balls/Walks
## SO -- Strikeouts
## BA -- Hits/At Bats
## OBP -- (H + BB + HBP)/(At Bats + BB + HBP + SF)
## SLG -- Total Bases/At Bats or (1B + 2*2B + 3*3B + 4*HR)/AB
## OPS -- On-Base + Slugging Percentages 
## TB -- Total Bases = Singles + 2 x Doubles + 3 x Triples + 4 x Home Runs
## GDP -- Double Plays Grounded Into (First tracked in 1933. Include triple plays as well when gamelogs are available.
## HBP -- Times Hit by a Pitch.
## SH -- Sacrifice Hits = Sacrifice Bunts
## SF -- Sacrifice Flies (First tracked in 1954.)
## IBB -- Intentional Bases on Balls (First tracked in 1955.)
## NoP -- Number of Pitchers used in Games
## PAge -- Pitchers average age (Weighted by 3*GS + G + SV)

## ARI -- Arizona Diamondbacks
## ATL -- Atlanta Braves = Milwaukee Braves = Boston Bees = Boston Braves = Boston Rustlers = Boston Doves = Boston Beaneaters = Boston Red Stockings
## BAL -- Baltimore Orioles = St. Louis Browns = Milwaukee Brewers
## BOS -- Boston Red Sox = Boston Americans
## CHC -- Chicago Cubs = Chicago Orphans = Chicago Colts = Chicago White Stockings
## CHW -- Chicago White Sox
## CIN -- Cincinnati Reds = Cincinnati Redlegs = Cincinnati Red Stockings
## CLE -- Cleveland Indians = Cleveland Naps = Cleveland Bronchos = Cleveland Blues
## COL -- Colorado Rockies
## DET -- Detroit Tigers
## HOU -- Houston Astros = Houston Colt .45's
## KCR -- Kansas City Royals
## LAA -- Los Angeles Angels = Los Angeles Angels of Anaheim = Anaheim Angels = California Angels
## LAD -- Los Angeles Dodgers = Brooklyn Robins = Brooklyn Dodgers = Brooklyn Superbas = Brooklyn Grooms = Brooklyn Bridegrooms = Brooklyn Grays = Brooklyn Atlantics
## MIA -- Miami Marlins = Florida Marlins
## MIL -- Milwaukee Brewers = Seattle Pilots
## MIN -- Minnesota Twins = Washington Senators
## NYM -- New York Mets
## NYY -- New York Yankees = New York Highlanders
## OAK -- Oakland Athletics = Kansas City Athletics = Philadelphia Athletics
## PHI -- Philadelphia Phillies = Philadelphia Quakers
## PIT -- Pittsburgh Pirates = Pittsburgh Alleghenys
## SDP -- San Diego Padres
## SFG -- San Francisco Giants = New York Giants = New York Gothams
## SEA -- Seattle Mariners
## STL -- St. Louis Cardinals = St. Louis Perfectos = St. Louis Browns = St. Louis Brown Stockings
## TBR -- Tampa Bay Rays = Tampa Bay Devil Rays
## TEX -- Texas Rangers = Washington Senators
## TOR -- Toronto Blue Jays
## WSN -- Washington Nationals = Montreal Expos

## Batting Data
MLBData <- read.csv("MLBBattingTotals.csv", fileEncoding="UTF-8-BOM", na.strings=c("","--"))

## Most seasons have 162 games, except when MLB Strike. Adjust (normalize) totals to simulate full seasons.
MLBData$GNormalized <- MLBData$G
MLBData[MLBData$Year==1972,"GNormalized"] <- MLBData[MLBData$Year==1972,"G"] + 86  ## MLB Strike in 1972 forced the cancellation of 86 games.
MLBData[MLBData$Year==1981,"GNormalized"] <- 26*162  ## MLB Strike in 1981 forced the cancellation of several games. Each of the 26 MLB team played around 110 games instead of 162.
MLBData[MLBData$Year==1994,"GNormalized"] <- 28*162  ## MLB Strike in 1994-1995 forced the cancellation of several games. Each of the 28 MLB team played around 114 games instead of 162.
MLBData[MLBData$Year==1995,"GNormalized"] <- 28*162  ## Each of the 28 MLB teams played only 144 or 145 games in 1995.

MLBNormalizedTotals <- MLBData[,c("NoBat","PA","AB","R","H","X2B","X3B","HR","RBI","SB","CS","BB","SO","TB","GDP","HBP","SH","SF","IBB")]
MLBNormalizedTotals <- MLBNormalizedTotals * (MLBData$GNormalized / MLBData$G)
colnames(MLBNormalizedTotals) <- c("NoBatNormalized","PANormalized","ABNormalized","RNormalized","HNormalized","X2BNormalized","X3BNormalized","HRNormalized","RBINormalized","SBNormalized","CSNormalized","BBNormalized","SONormalized","TBNormalized","GDPNormalized","HBPNormalized","SHNormalized","SFNormalized","IBBNormalized")
MLBData <- cbind(MLBData, MLBNormalizedTotals)

## Batting Averages
MLBAverages <- read.csv("MLBBattingAverages.csv", fileEncoding="UTF-8-BOM", na.strings=c("","--"))  ## Batting Data
MLBDataPerGame <- MLBAverages[,c("PA","AB","R","H","X2B","X3B","HR","RBI","SB","CS","BB","SO","TB","GDP","HBP","SH","SF","IBB")]
colnames(MLBDataPerGame) <- c("PAPerG","ABPerG","RPerG","HPerG","X2BPerG","X3BPerG","HRPerG","RBIPerG","SBPerG","CSPerG","BBPerG","SOPerG","TBPerG","GDPPerG","HBPPerG","SHPerG","SFPerG","IBBPerG")
MLBData <- cbind(MLBData, MLBDataPerGame)

summary(MLBData)

CrimeMLB <- merge(CrimeRateData, MLBData, by="Year")
CrimeMLB$SBPlusCSPerG <- CrimeMLB$SBPerG + CrimeMLB$CSPerG  ## Stolen Bases (SB), Including Caught Stealing (CS) Per Game
CrimeMLB$SFPlusSHPerG <- CrimeMLB$SFPerG + CrimeMLB$SHPerG  ## Sacrifice Flies (SF) and Sacrifice Hits/Bunts (SH) Per Game
summary(CrimeMLB)


#### GRAPH DATA AND MEASURE LINEAR FIT.

## Baseline was established by https://doi.org/10.1186/s40163-017-0076-y.
cor(CrimeRateData$TotalHomicideRate, CrimeRateData$PropertyCrimeRate, method="pearson")  ## Pearson Correlation Coefficient r = 0.909
cor(CrimeRateData$TotalHomicideRate, CrimeRateData$PropertyCrimeRate, method="kendall")  ## Kendall's Tau = 0.755

RefYear = 1965  ## Normalize to Reference Year

## Violent Crime Rate vs. Total Number of NHL Penalties
cor(CrimeNHL$ViolentCrimeRate, CrimeNHL$Pen, method="pearson")  ## Pearson Correlation Coefficient r = 0.951
cor(CrimeNHL$ViolentCrimeRate, CrimeNHL$Pen, method="kendall")  ## Kendall's Tau = 0.775

setEPS(width=7, height=4)
postscript("Fig1.eps")
par(mar=c(5,5,2,5))
with(CrimeNHL, plot( ViolentCrimeRate ~ Year, type="o", xlab="", ylab="Canadian Violent Crime Rate (Black)", col="black", lwd=3, axes=FALSE))
axis(side=1, at=seq(from=1960,to=2020,by=5), las=2)
axis(side=2)
par(new=T)
with(CrimeNHL, plot( Pen ~ Year, type="l", axes=FALSE, xlab=NA, ylab=NA, col="darkgrey", lwd=3))
axis(side=4)
mtext(side=4, line=3, "Total NHL Penalties (Grey)")
dev.off()

dev.new(width=7, height=4)  ## Alternative = Figure 1B.
par(mar=c(5,5,2,5))
with(CrimeNHL, plot( I(diff(ViolentCrimeRate,k=1)) ~ Year[-1], type="o", xlab="", ylab="Change in Violent Crime Rate (Black)", col="black", lwd=3, axes=FALSE))
axis(side=1, at=seq(from=1960,to=2020,by=5), las=2)
axis(side=2)
par(new=T)
with(CrimeNHL, plot( I(diff(PIM,k=1)) ~ Year[-1], type="l", axes=FALSE, xlab=NA, ylab=NA, col="darkgrey", lwd=3))
axis(side=4)
mtext(side=4, line=3, "Change in NHL Penalty Minutes (Grey)")


## Violent Crime Rate vs. Total NHL Penalty Minutes
cor(CrimeNHL$ViolentCrimeRate, CrimeNHL$PIM, method="pearson")  ## Pearson Correlation Coefficient r = 0.925
cor(CrimeNHL$ViolentCrimeRate, CrimeNHL$PIM, method="kendall")  ## Kendall's Tau = 0.750

dev.new(width=7, height=4)  ## Alternative = Figure 1C.
par(mar=c(5,5,2,5))
with(CrimeNHL, plot( ViolentCrimeRate ~ Year, type="o", xlab="", ylab="Canadian Violent Crime Rate (Black)", col="black", lwd=3, axes=FALSE))
axis(side=1, at=seq(from=1960,to=2020,by=5), las=2)
axis(side=2)
par(new=T)
with(CrimeNHL, plot( PIM ~ Year, type="l", axes=FALSE, xlab=NA, ylab=NA, col="darkgrey", lwd=3))
axis(side=4)
mtext(side=4, line=3, "Total NHL Penalty Minutes (Grey)")


## Property Crime Rate vs. Stolen Bases (Including Caught Stealing) Per Game
cor(CrimeMLB$PropertyCrimeRate, CrimeMLB$SBPlusCSPerG, method="pearson")  ## Pearson Correlation Coefficient r = 0.894
cor(CrimeMLB$PropertyCrimeRate, CrimeMLB$SBPlusCSPerG, method="kendall")  ## Kendall's Tau = 0.696

setEPS(width=7, height=4)
postscript("Fig2.eps")
par(mar=c(5,5,2,5))
with(CrimeMLB, plot( PropertyCrimeRate ~ Year, type="o", xlab="", ylab="Canadian Property Crime Rate (Black)", col="black", lwd=3, axes=FALSE))
axis(side=1, at=seq(from=1960,to=2020,by=5), las=2)
axis(side=2)
par(new=T)
with(CrimeMLB, plot( SBPlusCSPerG ~ Year, type="l", axes=FALSE, xlab=NA, ylab=NA, col="darkgrey", lwd=3))
axis(side=4)
mtext(side=4, line=3, "Stolen Base Attempts per MLB Game (Grey)")
dev.off()


## Total Homicide Rate (Incl. Attempted Murder) vs. Stolen Bases (Including Caught Stealing) per MLB Game
cor(CrimeMLB$TotalHomicideRate, CrimeMLB$SBPlusCSPerG, method="pearson")  ## Pearson Correlation Coefficient r = 0.894
cor(CrimeMLB$TotalHomicideRate, CrimeMLB$SBPlusCSPerG, method="kendall")  ## Kendall's Tau = 0.695

setEPS(width=7, height=4)
postscript("Fig3.eps")
par(mar=c(5,5,2,5))
with(CrimeMLB, plot( TotalHomicideRate ~ Year, type="o", xlab="", ylab="Canadian Homicide Rate\nIncl. Attempted Murder (Black)", col="black", lwd=3, axes=FALSE))
axis(side=1, at=seq(from=1960,to=2020,by=5), las=2)
axis(side=2)
par(new=T)
with(CrimeMLB, plot( SBPlusCSPerG ~ Year, type="l", axes=FALSE, xlab=NA, ylab=NA, col="darkgrey", lwd=3))
axis(side=4)
mtext(side=4, line=3, "Stolen Base Attempts per MLB Game (Grey)")
dev.off()


## HomicideRate vs. Caught Stealing per MLB Game
cor(CrimeMLB$HomicideRate, CrimeMLB$CSPerG, method="pearson")  ## Pearson Correlation Coefficient r = 0.822
cor(CrimeMLB$HomicideRate, CrimeMLB$CSPerG, method="kendall")  ## Kendall's Tau = 0.613

dev.new(width=7, height=4)  ## Alternative = Figure 3B.
par(mar=c(5,5,2,5))
with(CrimeMLB, plot( HomicideRate ~ Year, type="o", xlab="", ylab="Canadian Homicide Rate (Black)", col="black", lwd=3, axes=FALSE))
axis(side=1, at=seq(from=1960,to=2020,by=5), las=2)
axis(side=2)
par(new=T)
with(CrimeMLB, plot( CSPerG ~ Year, type="l", axes=FALSE, xlab=NA, ylab=NA, col="darkgrey", lwd=3))
axis(side=4)
mtext(side=4, line=3, "Caught Stealing per MLB Game (Grey)")


## AttemptedMurderRate vs. Stolen Bases per MLB Game
cor(CrimeMLB$AttemptedMurderRate, CrimeMLB$SBPerG, method="pearson")  ## Pearson Correlation Coefficient r = 0.906
cor(CrimeMLB$AttemptedMurderRate, CrimeMLB$SBPerG, method="kendall")  ## Kendall's Tau = 0.727

dev.new(width=7, height=4)  ## Alternative = Figure 3C.
par(mar=c(5,5,2,5))
with(CrimeMLB, plot( AttemptedMurderRate ~ Year, type="o", xlab="", ylab="Canadian Attempted Murder Rate (Black)", col="black", lwd=3, axes=FALSE))
axis(side=1, at=seq(from=1960,to=2020,by=5), las=2)
axis(side=2)
par(new=T)
with(CrimeMLB, plot( SBPerG ~ Year, type="l", axes=FALSE, xlab=NA, ylab=NA, col="darkgrey", lwd=3))
axis(side=4)
mtext(side=4, line=3, "Stolen Bases per MLB Game (Grey)")


## CAN OBTAIN CONFIDENCE INTERVALS (NOT REPORTED).

## Pearson's r with 95% CI
z = atanh(cor(CrimeNHL$ViolentCrimeRate, CrimeNHL$Pen, method="pearson"))  ## Fisher's Z-transform. https://medium.freecodecamp.org/how-machines-make-predictions-finding-correlations-in-complex-data-dfd9f0d87889
SDz = 1/sqrt( length(CrimeNHL$ViolentCrimeRate) - 3 )
tanh(c("CI95Lower(r)" = z-1.96*SDz, "CI95Upper(r)" = z+1.96*SDz))


## CAN CALCULATE OTHER MEASURES OF ASSOCIATION SUCH AS DISTANCE CORRELATION (NOT REPORTED).

## Distance Correlation
set.seed(16)

doubleCenter <- function(x){
  centered <- x
  for(i in 1:dim(x)[1]){
    for(j in 1:dim(x)[2]){
      centered[i,j] <- x[i,j] - mean(x[i,]) - mean(x[,j]) + mean(x)
    }
  }
  return(centered)
}

distanceCovariance <- function(x,y){
  N <- length(x)
  distX <- as.matrix(dist(x))
  distY <- as.matrix(dist(y))
  centeredX <- doubleCenter(distX)
  centeredY <- doubleCenter(distY)
  calc <- sum(centeredX * centeredY)
  return(sqrt(calc/(N^2)))
}

distanceVariance <- function(x){
  return(distanceCovariance(x,x))
}

distanceCorrelation <- function(x,y){
  cov <- distanceCovariance(x,y)
  sd <- sqrt(distanceVariance(x)*distanceVariance(y))
  return(cov/sd)
}

bootstrap <- function(x,y,reps,alpha){
  estimates <- c()
  original <- data.frame(x,y)
  N <- dim(original)[1]
  for(i in 1:reps){
    S <- original[sample(1:N, N, replace = TRUE),]
    estimates <- append(estimates, distanceCorrelation(S$x, S$y))
  }
  u <- alpha/2 ; l <- 1-u
  interval <- quantile(estimates, c(l, u))
  return(2*(distanceCorrelation(x,y)) - as.numeric(interval[1:2]))
}

distanceCorrelation(CrimeNHL$ViolentCrimeRate,CrimeNHL$Pen)
bootstrap(CrimeNHL$ViolentCrimeRate,CrimeNHL$Pen,reps=1000,alpha=0.05)



